Nucleon-Gold Collisions at 200 AGeV Using Tagged d+Au Interactions in PHOBOS

Forward calorimetry in the PHOBOS detector has been used to study charged hadron production in d+Au, p+Au and n+Au collisions at sqrt(s_nn) = 200 GeV. The forward proton calorimeter detectors are described and a procedure for determining collision centrality with these detectors is detailed. The deposition of energy by deuteron spectator nucleons in the forward calorimeters is used to identify p+Au and n+Au collisions in the data. A weighted combination of the yield of p+Au and n+Au is constructed to build a reference for Au+Au collisions that better matches the isospin composition of the gold nucleus. The p_T and centrality dependence of the yield of this improved reference system is found to match that of d+Au. The shape of the charged particle transverse momentum distribution is observed to extrapolate smoothly from pbar+p to central d+Au as a function of the charged particle pseudorapidity density. The asymmetry of positively- and negatively-charged hadron production in p+Au is compared to that of n+Au. No significant asymmetry is observed at mid-rapidity. These studies augment recent results from experiments at the LHC and RHIC facilities to give a more complete description of particle production in p+A and d+A collisions, essential for the understanding the medium produced in high energy nucleus-nucleus collisions.

==> sh/bibtex.sh <==
#!/bin/bash
# $Id: bibtex.sh,v 1.1.1.1 2009/10/01 16:53:43 cjreed Exp $
#

if test -z "$1"; then exit 1; fi

if test -n "`grep "\citation" $1.aux`"; then
 bibtex $1
else
 touch $1.bbl
fi

